Finite-Sample Analysis of Decentralized Q-Learning for Stochastic Games

Learning in stochastic games is arguably the most standard and fundamental setting in multi-agent reinforcement learning (MARL). In this paper, we consider decentralized MARL in stochastic games in the non-asymptotic regime. In particular, we establish the finite-sample complexity of fully decentralized Q-learning algorithms in a significant class of general-sum stochastic games (SGs) - weakly acyclic SGs, which includes the common cooperative MARL setting with an identical reward to all agents (a Markov team problem) as a special case. We focus on the practical while challenging setting of fully decentralized MARL, where neither the rewards nor the actions of other agents can be observed by each agent. In fact, each agent is completely oblivious to the presence of other decision makers. Both the tabular and the linear function approximation cases have been considered. In the tabular setting, we analyze the sample complexity for the decentralized Q-learning algorithm to converge to a Markov perfect equilibrium (Nash equilibrium). With linear function approximation, the results are for convergence to a linear approximated equilibrium - a new notion of equilibrium that we propose - which describes that each agent's policy is a best reply (to other agents) within a linear space. Numerical experiments are also provided for both settings to demonstrate the results.

==> plots/code/linear_equilibrium_found.m <==
function [equilibrium] = linear_equilibrium_found(phi)
phi_2_fixed = phi;
phi_1_fixed = phi;
% ============= agent 2 fixed, generate Q_estimate =============================================
theta_collections_2_fixed = linear_theta_generator(1, phi_2_fixed);
name = './data/Q_collections_agent_2_fixed_0_75.mat';
load(name)
Q_temp_2_fixed = Q_collections(1, :);
idx_2_fixed = find(Q_temp_2_fixed ~= -Inf);

Q_collections_estimate_2_fixed = -Inf * ones(864, 27);
for i = 1 :864
    Q_collections_estimate_2_fixed(i, idx_2_fixed) = phi_2_fixed * theta_collections_2_fixed(i, :)';
end
% ============= agent 1 fixed =============================================
theta_collections_1_fixed = linear_theta_generator(2, phi_1_fixed);
name = './data/Q_collections_agent_1_fixed_0_75.mat';
load(name)
Q_temp_1_fixed = Q_collections(1, :);
idx_1_fixed = find(Q_temp_1_fixed ~= -Inf);

Q_collections_estimate_1_fixed = -Inf * ones(864, 27);
for i = 1 :864
    Q_collections_estimate_1_fixed(i, idx_1_fixed) = phi_1_fixed * theta_collections_1_fixed(i, :)';
end

% =============== equilibrium found =======================================
Q_collections_2_fixed = Q_collections_estimate_2_fixed;
Q_collections_1_fixed = Q_collections_estimate_1_fixed;
name = './data/pi_collections_1.mat';
load(name)
name = './data/pi_collections_2.mat';
load(name)
optimal_policy_2_fixed_A = zeros(9, 3, 864);
optimal_policy_2_fixed_B = zeros(9, 3, 864);
for i = 1 : 864
    Q_temp = reshape(Q_collections_2_fixed(i, :), [3, 9])';
    max_val = max(Q_temp, [], 2);
    temp = [];
    for j = 2 : 9
        for k = 1 : 3
            if abs(Q_temp(j, k) - max_val(j)) < 1e-1 %0.3
                optimal_policy_2_fixed_A(j, k, i) = 1;
            end
        end
        optimal_policy_2_fixed_B(j, pi_collections_2(i, j-1)+2, i) = 1;
    end
end

optimal_policy_1_fixed_A = zeros(9, 3, 864);
optimal_policy_1_fixed_B = zeros(9, 3, 864);
for i = 1 : 864
    Q_temp = reshape(Q_collections_1_fixed(i, :), [3, 9])';
    max_val = max(Q_temp, [], 2);
    temp = [];
    for j = 2 : 9
        for k = 1 : 3
            if abs(Q_temp(j, k) - max_val(j)) < 1e-1
                optimal_policy_1_fixed_B(j, k, i) = 1;
            end
        end
        optimal_policy_1_fixed_A(j, pi_collections_1(i, j-1)+2, i) = 1;
    end
end



equilibrium = [];
all_collections = [-1*ones(9, 1), 0*zeros(9, 1), 1*ones(9, 1)]';
j_list = [1, 9, 225, 219];
for i = 1 : 864
      for j = 1 : 864 
        idx_2_fixed_B = find(optimal_policy_2_fixed_B(:, :, i)' == 1);
        idx_2_fixed_A = find(optimal_policy_2_fixed_A(:, :, i)' == 1);
        idx_1_fixed_B = find(optimal_policy_1_fixed_B(:, :, j)' == 1);
        idx_1_fixed_A = find(optimal_policy_1_fixed_A(:, :, j)' == 1);
        if sum(ismember(idx_2_fixed_B, idx_1_fixed_B)) == 8 & sum(ismember(idx_1_fixed_A, idx_2_fixed_A)) == 8 
         % when fixed one agent, we only need consider 8 states in total
            equilibrium = [equilibrium; all_collections(idx_1_fixed_A)' all_collections(idx_2_fixed_B)'];
        end
    end
    i
end

% check how many optimal equilibrium contained
name = './data/perfect.mat';
load(name)
res = [];
for i = 1 : 16
    for j = 1 : length(equilibrium(:, 1))
        if perfect(i, :) == equilibrium(j, :)
            res = [res i];
        end
    end
end
1
end



==> plots/code/linear_func_approx_grid_K.m <==
clc
clear
close

gamma = 0.75; % discount factor
gridsize = 3;
reward = -1;
terminationState = [1 1]';
actions = [-1 -1; -1 0; -1 1; 0 -1; 0 0; 0 1; 1 -1; 1 0; 1 1];


T = 1000;
rho = 0.4;
lambda = 0.3;



name = './data/perfect.mat';
load(name)
name = './data/pi_collections_1.mat'; % all the possible policies
load(name)
name = './data/pi_collections_2.mat';
load(name)



d = 18;
phi = poly_feature_generator(1, d); %feature generator
equilibrium = linear_equilibrium_found(phi); % equilibrium generator





d = length(phi(1, :));
repeat = 50;
K_list = [10, 25, 50, 75, 100, 200, 500, 750, 1000, 2000, 5000];
res = zeros(repeat, length(K_list));
res_perfect = zeros(repeat, length(K_list));


Q_invalid_1 = [0 1 1;0 1 1;0 1 1;1 1 1;1 1 1;1 1 1;1 1 0; 1 1 0; 1 1 0]; % agent 1
Q_invalid_2 = [0 1 1;1 1 1;1 1 0;0 1 1;1 1 1;1 1 0;0 1 1; 1 1 1; 1 1 0]; % agent 2

for z = 1 : length(K_list)
    K = K_list(z);
    for times = 1 : repeat
        pi = zeros(9, 2); % random initilization the policy
        pi(2:9, 1) = pi_collections_1(randi(864, 1, 1), :)';
        pi(2:9, 2) = pi_collections_2(randi(864, 1, 1), :)';
        Q =  zeros(9, 3, 2);
        Q_temp_1 = zeros(9, 3);
        Q_temp_2 = zeros(9, 3);
        Q_temp_1(find(Q_invalid_1 == 0)) = -Inf;
        Q_temp_2(find(Q_invalid_2 == 0)) = -Inf;
        theta =  rand(d, 2);
        s = randi([1, 3], 2, 1); % initial state
        for k = 1 : K
            for i = 1 : 2
                for t = 1 : T
                    eta = 0.5/(k)^0.5;
                    while s == terminationState
                        s = randi([1, 3], 2, 1);
                    end
                    colIdx = gridsize *(s(1) - 1) + s(2); % colIdx is shared by pi and Q
                    action = pi(colIdx, :)';
                    curr_action = action(i) *  binornd(1, 1-rho, 1, 1);
                    if curr_action == 0
                        if s(i) == 1
                            curr_action = randi([0, 1], 1, 1);
                        elseif s(i) == 3
                            curr_action = randi([-1, 0], 1, 1);
                        else
                            curr_action = randi([-1, 1], 1, 1);
                        end
                    end
                    action(i) = curr_action;
                    s_next = s + action;
                    if any(ismember([0, 4], s_next))
                        s_next = s;
                    end
                    phi_idx = phi_idx_generator(s, i, curr_action);
                    next_max = -inf;
                    for j = 1 : 3
                        if (j == 1 & s_next(i) == 1) | (j == 3 & s_next(i) == 3)
                            continue
                        end
                        temp_idx = phi_idx_generator(s_next, i, j - 2);
                        next_max = max(next_max, phi(temp_idx, :)*theta(:, i));
                    end
                    theta(:, i) = theta(:, i) + eta * phi(phi_idx, :)' * (-1 + gamma * next_max - phi(phi_idx, :)*theta(:, i));
                    s = s_next;
                end
                
                if i == 1
                    Q_temp = Q_temp_1';
                else
                    Q_temp = Q_temp_2';
                end
                Q_temp(find(Q_temp == 0)) = phi * theta(:, i); % the first three elements in Q table corresponds to termination state               
                Q_table = Q_temp';
                Q_curr = Q_table(sub2ind([9, 3], [1:9]', pi(:, i) + 2)); % Q value of current policy
                if Q_curr < max(Q_table, [], 2) - 0.02
                    pi(:, i) = pi(:, i);
                else
                    if binornd(1, lambda, 1, 1) == 1
                        pi(:, i) = pi(:, i);
                    else
                        for l = 2 : 9
                            temp0 = Q_table(l, :);
                            max_val = max(temp0);
                            temp1 = find(temp0 == max_val);
                            pos = randi(length(temp1), 1, 1);
                            pi(l, i) = temp1(pos) - 2;
                        end
                    end
                end
            end
            if ismember([pi(2:9, 1)' pi(2:9, 2)'], equilibrium, 'rows')
                res(times, z) = res(times, z) + 1;
            end
            if ismember([pi(2:9, 1)' pi(2:9, 2)'], perfect, 'rows')
                res_perfect(times, z) = res_perfect(times, z) + 1;
            end
        end
    end
    z
    mean(res(:, z))/K
end
res_mean = mean(res, 1)
final_res = res_mean./K_list

res_perfect_mean = mean(res, 1)
final_res_prefect = res_mean./K_list

name = './results/Q_learning_linear_vary_K.mat';
save(name, 'res', 'K_list');

function idx = phi_idx_generator(s, i, action)
if i == 1
    if s(1) == 1
        idx = (s(2) - 1) * 2 + action + 1;
    elseif s(1) == 2
        idx = 6 + (s(2) - 1) * 3 + action + 2;
    else
        idx = 15 + (s(2) - 1) * 2 + action + 2;
    end
else
    if s(2) == 1
        idx = (s(1) - 1) * 7 + action + 1;
    elseif s(2) == 2
        idx = (s(1) - 1) * 7 + 2 + action + 2;
    else
        idx = (s(1) - 1) * 7 + 5 + action + 2;
    end  
end
% idx
end

==> plots/code/linear_func_approx_grid_T.m <==
clc
clear
close

gamma = 0.75; % discount factor
gridsize = 3;
reward = -1;
terminationState = [1 1]';
actions = [-1 -1; -1 0; -1 1; 0 -1; 0 0; 0 1; 1 -1; 1 0; 1 1];

%disp(Q)
T = 1000;
rho = 0.4;
lambda = 0.3;


% perfect equilibrium
name = './data/perfect.mat';
load(name)
name = './data/pi_collections_1.mat';
load(name)
name = './data/pi_collections_2.mat';
load(name)


%feature generator
d = 18;
phi = poly_feature_generator(1, d);
equilibrium = linear_equilibrium_found(phi);





d = length(phi(1, :));
phi = phi./(sqrt(sum(phi.^2,2))*ones(1, d));
repeat = 50;
T_list = [10, 100, 200, 500, 750, 1000, 2000, 5000];
K = 500;
res = zeros(repeat, length(T_list));
res_perfect = zeros(repeat, length(T_list));


Q_invalid_1 = [0 1 1;0 1 1;0 1 1;1 1 1;1 1 1;1 1 1;1 1 0; 1 1 0; 1 1 0]; % agent 1
Q_invalid_2 = [0 1 1;1 1 1;1 1 0;0 1 1;1 1 1;1 1 0;0 1 1; 1 1 1; 1 1 0]; % agent 2

for z = 1 : length(T_list)
    T = T_list(z);
    for times = 1 : repeat
        pi = zeros(9, 2); % random initilization the policy
        pi(2:9, 1) = pi_collections_1(randi(864, 1, 1), :)';
        pi(2:9, 2) = pi_collections_2(randi(864, 1, 1), :)';
        Q =  zeros(9, 3, 2);
        Q_temp_1 = zeros(9, 3);
        Q_temp_2 = zeros(9, 3);
        Q_temp_1(find(Q_invalid_1 == 0)) = -Inf;
        Q_temp_2(find(Q_invalid_2 == 0)) = -Inf;
        theta =  rand(d, 2);
        s = randi([1, 3], 2, 1); % initial state
        for k = 1 : K

            for i = 1 : 2
                for t = 1 : T
                    eta = 0.5/(k)^0.5;
                    while s == terminationState
                        s = randi([1, 3], 2, 1);
                    end
                    colIdx = gridsize *(s(1) - 1) + s(2); % colIdx is shared by pi and Q
                    action = pi(colIdx, :)';
                    curr_action = action(i) *  binornd(1, 1-rho, 1, 1);
                    if curr_action == 0
                        if s(i) == 1
                            curr_action = randi([0, 1], 1, 1);
                        elseif s(i) == 3
                            curr_action = randi([-1, 0], 1, 1);
                        else
                            curr_action = randi([-1, 1], 1, 1);
                        end
                    end
                    action(i) = curr_action;
                    s_next = s + action;
                    if any(ismember([0, 4], s_next))
                        s_next = s;
                    end
                    phi_idx = phi_idx_generator(s, i, curr_action);
                    next_max = -inf;
                    for j = 1 : 3
                        if (j == 1 & s_next(i) == 1) | (j == 3 & s_next(i) == 3)
                            continue
                        end
                        temp_idx = phi_idx_generator(s_next, i, j - 2);
                        next_max = max(next_max, phi(temp_idx, :)*theta(:, i));
                    end
                    theta(:, i) = theta(:, i) + eta * phi(phi_idx, :)' * (-1 + gamma * next_max - phi(phi_idx, :)*theta(:, i));
                    s = s_next;
                end
                
                if i == 1
                    Q_temp = Q_temp_1';
                else
                    Q_temp = Q_temp_2';
                end
                Q_temp(find(Q_temp == 0)) = phi * theta(:, i); % the first three elements in Q table corresponds to termination state               
                Q_table = Q_temp';
                Q_curr = Q_table(sub2ind([9, 3], [1:9]', pi(:, i) + 2)); % Q value of current policy
                if Q_curr < max(Q_table, [], 2) - 0.02
                    pi(:, i) = pi(:, i);
                else
                    if binornd(1, lambda, 1, 1) == 1
                        pi(:, i) = pi(:, i);
                    else
                        for l = 2 : 9
                            temp0 = Q_table(l, :);
                            max_val = max(temp0);
                            temp1 = find(temp0 == max_val);
                            pos = randi(length(temp1), 1, 1);
                            pi(l, i) = temp1(pos) - 2;
                        end
                    end
                end
            end
            if ismember([pi(2:9, 1)' pi(2:9, 2)'], equilibrium, 'rows')
                res(times, z) = res(times, z) + 1;
            end
            if ismember([pi(2:9, 1)' pi(2:9, 2)'], perfect, 'rows')
                res_perfect(times, z) = res_perfect(times, z) + 1;
            end
        end
    end
    z
    mean(res(:, z))/K
end
res_mean = mean(res, 1)
final_res = res_mean/500

res_perfect_mean = mean(res, 1)
final_res_prefect = res_mean/500

name = './results/Q_learning_linear_vary_T.mat';
save(name, 'res', 'T_list');

function idx = phi_idx_generator(s, i, action)
if i == 1
    if s(1) == 1
        idx = (s(2) - 1) * 2 + action + 1;
    elseif s(1) == 2
        idx = 6 + (s(2) - 1) * 3 + action + 2;
    else
        idx = 15 + (s(2) - 1) * 2 + action + 2;
    end
else
    if s(2) == 1
        idx = (s(1) - 1) * 7 + action + 1;
    elseif s(2) == 2
        idx = (s(1) - 1) * 7 + 2 + action + 2;
    else
        idx = (s(1) - 1) * 7 + 5 + action + 2;
    end  
end
% idx
end

==> plots/code/linear_theta_generator.m <==
function [theta_collections] = linear_theta_generator(agent, phi)
% generate theta according to equation (54)
name = './data/Q_collections_agent_1_fixed_0_75.mat';
load(name)
Q_collections_2 = Q_collections; % when we consider agent 1
Q_collections_2(:, 1) = -Inf;
name = './data/Q_collections_agent_2_fixed_0_75.mat';
load(name)
Q_collections_1 = Q_collections; % when we consider agent 2
Q_collections_1(:, 1) = -Inf;
d = length(phi(1, :));
if agent == 1
    theta_collections = zeros(864, d);    
    for i = 1 : 864
        Q_temp = Q_collections_1(i, :);
        Q_temp = Q_temp(find(Q_temp ~= -Inf))';
        H = 0;
        for j = 1 : 21
            H = H + phi(j, :)' * phi(j, :);
        end
        H = 2 * H; %the specific definition of quadprog function
        f = (-2 * Q_temp' * phi)';
        theta = quadprog(H,f);
        fval = sum((Q_temp - phi * theta).^2);
        
        % check if the obtained theta is optimal
%         object = inf;
%         for i = 1 : 200000
%             theta_test = 5*(rand(d, 1)-0.5);
%             if sum((Q_temp - phi * theta_test).^2) < object
%                 object = sum((Q_temp - phi * theta_test).^2);
%             end
%         end
%         object        
        theta_collections(i, :) = theta;
    end
else
    theta_collections = zeros(864, d);    
    for i = 1 : 864
        Q_temp = Q_collections_2(i, :);
        Q_temp = Q_temp(find(Q_temp ~= -Inf))';
        H = 0;
        for j = 1 : 21
            H = H + phi(j, :)' * phi(j, :);
        end
        H = 2 * H; %the specific definition of quadprog function
        f = (-2 * Q_temp' * phi)';
        theta = quadprog(H,f);
        fval = sum((Q_temp - phi * theta).^2);
        
%         % check if the obtained theta is optimal
%         object = inf;
%         for i = 1 : 100000
%             theta_test = 5*(rand(d, 1)-0.5);
%             if sum((Q_temp - phi * theta_test).^2) < object
%                 object = sum((Q_temp - phi * theta_test).^2);
%             end
%         end
%         object        
        theta_collections(i, :) = theta;
    end    
end
end



==> plots/code/poly_feature_generator.m <==
function [phi] = poly_feature_generator(agent, d)
% generate the feature as [1, s1, s2, s3, s1s2, s1s3, s2s3, s1s2s3, ...
% s1^2s2s3, s1s2^2s3, s1s2s3^2, s1^2s2^2s3, s1^2s2s3^2, s1s2^2s3^2,
% s1^2s2^2s3^2], in our simulations, s3 represents a
index = [1:d];
phi = zeros(21, d);
t = 1;
if agent == 1
    for i = 1 : 3
        for j = 1 : 3
            if i == 1
                k_list = [2, 3];
            elseif i == 3
                k_list = [1, 2];
            else
                k_list = [1, 2, 3];
            end
            for z = 1 : length(k_list)
                k = k_list(z);
                temp = [1, i, j, k, i*j, i*k, j*k, i*j*k, i^2*j*k, i*j^2*k, i*j*k^2,...
                    i^2*j^2*k, i^2*j*k^2, i*j^2*k^2, i^2*j^2*k^2, i^3, j^3, k^3, i*j*k^3,...
                    i*j^3*k, i^3*j*k, i*j^2*k^3, i*j^3*k^2,i^2*j*k^3, i^2*j^3*k, i^3*j^2*k,...
                    i^3*j*k^2];
                phi(t, :) = temp(index);
                t = t + 1;
            end
        end
    end
else
    for i = 1 : 3
        for j = 1 : 3
            if j == 1
                k_list = [2, 3];
            elseif j == 3
                k_list = [1, 2];
            else
                k_list = [1, 2, 3];
            end
            for z = 1 : length(k_list)
                k = k_list(z);
                temp = [1, i, j, k, i*j, i*k, j*k, i*j*k, i^2*j*k, i*j^2*k, i*j*k^2,...
                    i^2*j^2*k, i^2*j*k^2, i*j^2*k^2, i^2*j^2*k^2, i^3, j^3, k^3, i*j*k^3,...
                    i*j^3*k, i^3*j*k, i*j^2*k^3, i*j^3*k^2,i^2*j*k^3, i^2*j^3*k, i^3*j^2*k,...
                    i^3*j*k^2];
                phi(t, :) = temp(index);
                t = t + 1;
            end
        end
    end 
end
% normalization
phi = phi./(sqrt(sum(phi.^2,2))*ones(1, d));
end



==> plots/code/tabular_equilibrium_found.m <==
clc
clear
close
name = './data/Q_collections_agent_2_fixed_0_75.mat';
load(name)
Q_collections_2_fixed = Q_collections;
name = './data/Q_collections_agent_1_fixed_0_75.mat';
load(name)
Q_collections_1_fixed = Q_collections;
name = './data/pi_collections_1.mat';
load(name)
name = './data/pi_collections_2.mat';
load(name)
optimal_policy_2_fixed_A = zeros(9, 3, 864);
optimal_policy_2_fixed_B = zeros(9, 3, 864);
for i = 1 : 864
    Q_temp = reshape(Q_collections_2_fixed(i, :), [3, 9])';
    max_val = max(Q_temp, [], 2);
    temp = [];
    for j = 2 : 9
        for k = 1 : 3
            if abs(Q_temp(j, k) - max_val(j)) < 1e-5
                optimal_policy_2_fixed_A(j, k, i) = 1;
            end
        end
        optimal_policy_2_fixed_B(j, pi_collections_2(i, j-1)+2, i) = 1;
    end
end

optimal_policy_1_fixed_A = zeros(9, 3, 864);
optimal_policy_1_fixed_B = zeros(9, 3, 864);
for i = 1 : 864
    Q_temp = reshape(Q_collections_1_fixed(i, :), [3, 9])';
    max_val = max(Q_temp, [], 2);
    temp = [];
    for j = 2 : 9
        for k = 1 : 3
            if abs(Q_temp(j, k) - max_val(j)) < 1e-5
                optimal_policy_1_fixed_B(j, k, i) = 1;
            end
        end
        optimal_policy_1_fixed_A(j, pi_collections_1(i, j-1)+2, i) = 1;
    end
end

equilibrium = [];
all_collections = [-1*ones(9, 1), 0*zeros(9, 1), 1*ones(9, 1)]';
j_list = [1, 9, 225, 219];
for i = 1 : 864
     for j = 1 : 864 
%         j = j_list(z);
        idx_2_fixed_B = find(optimal_policy_2_fixed_B(:, :, i)' == 1);
        idx_2_fixed_A = find(optimal_policy_2_fixed_A(:, :, i)' == 1);
        idx_1_fixed_B = find(optimal_policy_1_fixed_B(:, :, j)' == 1);
        idx_1_fixed_A = find(optimal_policy_1_fixed_A(:, :, j)' == 1);
        if sum(ismember(idx_2_fixed_B, idx_1_fixed_B)) == 8 & sum(ismember(idx_1_fixed_A, idx_2_fixed_A)) == 8
            equilibrium = [equilibrium; all_collections(idx_1_fixed_A)' all_collections(idx_2_fixed_B)'];
        end
    end
    i
end

name = './data/Q_table_equilibrium+.mat';
save(name, 'equilibrium')
name = './data/perfect.mat'
load(name)
res = [];
for i = 1 : 16
    for j = 1 : 20
        if perfect(i, :) == equilibrium(j, :)
            res = [res j];
        end
    end
end


==> plots/code/tabular_multi_grid_K.m <==
clc
clear
close

gamma = 0.75; % discount factor
gridsize = 3;
reward = -1;
terminationState = [1 1]';
actions = [-1 -1; -1 0; -1 1; 0 -1; 0 0; 0 1; 1 -1; 1 0; 1 1];

%disp(Q)
K = 200;
rho = 0.4;
lambda = 0.4;


name = './data/Q_table_equilibrium.mat';
load(name)
name = './data/pi_collections_1.mat';
load(name)
name = './data/pi_collections_2.mat';
load(name)
name = './data/perfect.mat';
load(name)



repeat = 50;
T = 200;
K_list = [10, 25, 50, 75, 100, 200, 500, 750, 1000];
res = zeros(repeat, length(K_list));
res_perfect = zeros(repeat, length(K_list));
Q_invalid_1 = [1 1 1;0 1 1;0 1 1;1 1 1;1 1 1;1 1 1;1 1 0; 1 1 0; 1 1 0]; % agent 1
Q_invalid_2 = [1 1 1;1 1 1;1 1 0;0 1 1;1 1 1;1 1 0;0 1 1; 1 1 1; 1 1 0]; % agent 2
for z = 1 : length(K_list)
    K = K_list(z);
    for times = 1 : repeat
        pi = zeros(9, 2); % random initilization the policy
        pi(2:9, 1) = pi_collections_1(randi(864, 1, 1), :)';
        pi(2:9, 2) = pi_collections_2(randi(864, 1, 1), :)';
        Q =  zeros(9, 3, 2);
        Q_temp_1 = zeros(9, 3);
        Q_temp_2 = zeros(9, 3);
        Q_temp_1(find(Q_invalid_1 == 0)) = -Inf;
        Q_temp_2(find(Q_invalid_2 == 0)) = -Inf;
        Q(:, :, 1) = Q_temp_1;
        Q(:, :, 2) = Q_temp_2;
        s = randi([1, 3], 2, 1); % initial state
        for k = 1 : K
            % eta = 0.005;%0.5/(k+1)^0.5;
            for i = 1 : 2
                for t = 1 : T
                    eta = 0.5/k^(0.5);
                    while s == terminationState
                        s = randi([1, 3], 2, 1);
                    end
                    colIdx = gridsize *(s(1) - 1) + s(2); % colIdx is shared by pi and Q
                    action = pi(colIdx, :)';
                    curr_action = action(i) *  binornd(1, 1-rho, 1, 1);
                    if curr_action == 0
                        if s(i) == 1
                            curr_action = randi([0, 1], 1, 1);
                        elseif s(i) == 3
                            curr_action = randi([-1, 0], 1, 1);
                        else
                            curr_action = randi([-1, 1], 1, 1);
                        end
                    end
                    action(i) = curr_action;
                    s_next = s + action;
                    if any(ismember([0, 4], s_next))
                        s_next = s;
                    end
                    colIdx_next = gridsize *(s_next(1) - 1) + s_next(2);
                    rowIdx = curr_action + 2;
                    Q(colIdx, rowIdx, i) = (1 - eta) *  Q(colIdx, rowIdx, i) + eta * (reward + gamma * max(Q(colIdx_next, :, i)));
                    s = s_next;
                end
                Q_curr = Q(sub2ind(size(Q), [1:9]', pi(:, i) + 2, i*ones(9,1))); % Q value of current policy
                if Q_curr == max(Q(:, :, i), [], 2)
                    pi(:, i) = pi(:, i);
                else
                    if binornd(1, lambda, 1, 1) == 1
                        pi(:, i) = pi(:, i);
                    else
                        %                         [~, max_idx] = max(Q(:, :, i), [], 2);
                        %                         pi(:, i) = max_idx - 2 * ones(gridsize^2, 1);
                        for l = 2 : 9
                            temp0 = Q(l, :, i);
                            max_val = max(temp0);
                            temp1 = find(temp0 == max_val);
                            pos = randi(length(temp1), 1, 1);
                            pi(l, i) = temp1(pos) - 2;
                        end
                    end
                end
            end

            if ismember([pi(2:9, 1)' pi(2:9, 2)'], equilibrium, 'rows')
                res(times, z) = res(times, z) + 1;
            end
            if ismember([pi(2:9, 1)' pi(2:9, 2)'], perfect, 'rows')
                res_perfect(times, z) = res_perfect(times, z) + 1;
            end
        end
    end
    z
end
res_mean = mean(res, 1)
final_res = res_mean./K_list

res_perfect_mean = mean(res, 1)
final_res_prefect = res_mean./K_list

name = './results/Q_learning_vary_K.mat';
save(name, 'res', 'K_list');


==> plots/code/tabular_multi_grid_T.m <==
clc
clear
close

gamma = 0.75; % discount factor
gridsize = 3;
reward = -1;
terminationState = [1 1]';
actions = [-1 -1; -1 0; -1 1; 0 -1; 0 0; 0 1; 1 -1; 1 0; 1 1];

%disp(Q)
K = 200;
rho = 0.4;
lambda = 0.4;


% perfect equilibrium
% policy_multiple_pairs = zeros(2,2,4);
% policy_multiple_pairs(:, :, 1) = [0 -1;1 -1];
% policy_multiple_pairs(:, :, 2) = [0 -1;-1 -1];
% policy_multiple_pairs(:, :, 3) = [-1 0;-1 1];
% policy_multiple_pairs(:, :, 4) = [-1 0;-1 -1];
% perfect_temp = [0 -1;0 -1;-1 0;-1 -1;-1 0;-1 0;-1 0;-1 -1];
% perfect = [];
% for i = 1 : 2
%     for j = 1 : 2
%         for k = 1 : 2
%             for h = 1 : 2
%                 perfect_temp(2, :) = policy_multiple_pairs(i, :, 1);
%                 perfect_temp(5, :) = policy_multiple_pairs(j, :, 2);
%                 perfect_temp(6, :) = policy_multiple_pairs(k, :, 3);
%                 perfect_temp(7, :) = policy_multiple_pairs(h, :, 4);
%                 perfect = [perfect; reshape(perfect_temp, [1, 16])];
%             end
%         end
%     end
% end

name = './data/Q_table_equilibrium.mat';
load(name)
name = './data/pi_collections_1.mat';
load(name)
name = './data/pi_collections_2.mat';
load(name)
name = './data/perfect.mat';
load(name)



repeat = 50;
T_list = [10, 25, 50, 100, 200, 500, 750, 1000, 2000];
res = zeros(repeat, length(T_list));
res_perfect = zeros(repeat, length(T_list));
Q_invalid_1 = [1 1 1;0 1 1;0 1 1;1 1 1;1 1 1;1 1 1;1 1 0; 1 1 0; 1 1 0]; % agent 1
Q_invalid_2 = [1 1 1;1 1 1;1 1 0;0 1 1;1 1 1;1 1 0;0 1 1; 1 1 1; 1 1 0]; % agent 2
for z = 1 : length(T_list)
    T = T_list(z);
    for times = 1 : repeat
        pi = zeros(9, 2); % random initilization the policy
        pi(2:9, 1) = pi_collections_1(randi(864, 1, 1), :)';
        pi(2:9, 2) = pi_collections_2(randi(864, 1, 1), :)';
        Q =  zeros(9, 3, 2);
        Q_temp_1 = zeros(9, 3);
        Q_temp_2 = zeros(9, 3);
        Q_temp_1(find(Q_invalid_1 == 0)) = -Inf;
        Q_temp_2(find(Q_invalid_2 == 0)) = -Inf;
        Q(:, :, 1) = Q_temp_1;
        Q(:, :, 2) = Q_temp_2;
        s = randi([1, 3], 2, 1); % initial state
        for k = 1 : K
            % eta = 0.005;%0.5/(k+1)^0.5;
            for i = 1 : 2
                for t = 1 : T
                    eta = 0.5/k^(0.5);
                    while s == terminationState
                        s = randi([1, 3], 2, 1);
                    end
                    colIdx = gridsize *(s(1) - 1) + s(2); % colIdx is shared by pi and Q
                    action = pi(colIdx, :)';
                    curr_action = action(i) *  binornd(1, 1-rho, 1, 1);
                    if curr_action == 0
                        if s(i) == 1
                            curr_action = randi([0, 1], 1, 1);
                        elseif s(i) == 3
                            curr_action = randi([-1, 0], 1, 1);
                        else
                            curr_action = randi([-1, 1], 1, 1);
                        end
                    end
                    action(i) = curr_action;
                    s_next = s + action;
                    if any(ismember([0, 4], s_next))
                        s_next = s;
                    end
                    colIdx_next = gridsize *(s_next(1) - 1) + s_next(2);
                    rowIdx = curr_action + 2;
                    Q(colIdx, rowIdx, i) = (1 - eta) *  Q(colIdx, rowIdx, i) + eta * (reward + gamma * max(Q(colIdx_next, :, i)));
                    s = s_next;
                end
                Q_curr = Q(sub2ind(size(Q), [1:9]', pi(:, i) + 2, i*ones(9,1))); % Q value of current policy
                if Q_curr == max(Q(:, :, i), [], 2)
                    pi(:, i) = pi(:, i);
                else
                    if binornd(1, lambda, 1, 1) == 1
                        pi(:, i) = pi(:, i);
                    else
                        for l = 2 : 9
                            temp0 = Q(l, :, i);
                            max_val = max(temp0);
                            temp1 = find(temp0 == max_val);
                            pos = randi(length(temp1), 1, 1);
                            pi(l, i) = temp1(pos) - 2;
                        end
                    end
                end
            end
            if ismember([pi(2:9, 1)' pi(2:9, 2)'], equilibrium, 'rows')
                res(times, z) = res(times, z) + 1;
            end
            if ismember([pi(2:9, 1)' pi(2:9, 2)'], perfect, 'rows')
                res_perfect(times, z) = res_perfect(times, z) + 1;
            end
        end
%         res(times, z)
    end
    z
end
res_mean = mean(res, 1)
final_res = res_mean./K

res_perfect_mean = mean(res, 1)
final_res_prefect = res_mean./K
name = './results/Q_learning_vary_T.mat';
save(name, 'res', 'T_list');

